GALARIO: a GPU Accelerated Library for Analysing Radio Interferometer Observations

We present GALARIO, a computational library that exploits the power of modern graphical processing units (GPUs) to accelerate the analysis of observations from radio interferometers like ALMA or the VLA. GALARIO speeds up the computation of synthetic visibilities from a generic 2D model image or a radial brightness profile (for axisymmetric sources). On a GPU, GALARIO is 150 faster than standard Python and 10 times faster than serial C++ code on a CPU. Highly modular, easy to use and to adopt in existing code, GALARIO comes as two compiled libraries, one for Nvidia GPUs and one for multicore CPUs, where both have the same functions with identical interfaces. GALARIO comes with Python bindings but can also be directly used in C or C++. The versatility and the speed of GALARIO open new analysis pathways that otherwise would be prohibitively time consuming, e.g. fitting high resolution observations of large number of objects, or entire spectral cubes of molecular gas emission. It is a general tool that can be applied to any field that uses radio interferometer observations. The source code is available online at https://github.com/mtazzari/galario under the open source GNU Lesser General Public License v3.

==> figures_code/Fig1.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import sys\n",
    "import numpy as np\n",
    "import matplotlib as mpl\n",
    "from matplotlib import gridspec\n",
    "import matplotlib.pyplot as plt\n",
    "%matplotlib inline\n",
    "\n",
    "mpl.rcParams['figure.figsize'] = (5, 5)\n",
    "mpl.rcParams['font.size'] = 18\n",
    "mpl.rcParams['xtick.direction'] = 'inout'\n",
    "mpl.rcParams['ytick.direction'] = 'inout'\n",
    "mpl.rcParams['xtick.major.top'] = False\n",
    "mpl.rcParams['ytick.major.right'] = False\n",
    "mpl.rcParams['xtick.major.size'] = 8\n",
    "mpl.rcParams['ytick.major.size'] = 8\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import galario\n",
    "from galario import au, pc, arcsec\n",
    "from galario.double import sweep"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Plot the data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 245,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABDQAAAFzCAYAAADBi1kJAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nSUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x121f3c518>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Build the data\n",
    "\n",
    "# panel 1: brightness radial profile\n",
    "Rmin = 0.1 * au\n",
    "dR = 0.2 * au\n",
    "nrad = 1000\n",
    "gridrad = np.linspace(Rmin, Rmin + dR * (nrad - 1), nrad)\n",
    "ints = 1.*np.exp(-(gridrad/(50. * au))**2)\n",
    "ints += 0.3*np.exp(-((gridrad-80.*au)/((15. * au)))**2)\n",
    "\n",
    "# panel 2: model image\n",
    "nxy = 2048\n",
    "dist = 100 * pc\n",
    "dxy = 0.2 * au\n",
    "inc = 0.\n",
    "image = sweep(ints, Rmin, dR, nxy, dxy, dist, inc)\n",
    "\n",
    "# panel 2: fft\n",
    "ft = np.fft.fftshift(np.fft.fft2(np.fft.fftshift(image)))\n",
    "\n",
    "\n",
    "# Plot the data\n",
    "\n",
    "width = 1600\n",
    "min_lim, max_lim = nxy//2-width//2, nxy//2+width//2\n",
    "width_arcsec = width/2.*dxy/au/(dist/pc)\n",
    "\n",
    "\n",
    "width_uv = 32\n",
    "duv = dist/nxy/dxy\n",
    "width_duv =  width_uv/2.*duv/1.e3\n",
    "\n",
    "nrows = 1\n",
    "ncols = 3\n",
    "height, width = 5, 15\n",
    "\n",
    "# build the Figure\n",
    "\n",
    "fig = plt.figure(figsize=(width, height))\n",
    "\n",
    "# setup the subplots\n",
    "gs = gridspec.GridSpec(nrows, ncols) #, width_ratios=[1.4, 1., 1.])\n",
    "gs.update(left=0.07, right=0.99, top=0.98, bottom=0.16, wspace=0.25)\n",
    "ax = [plt.subplot(gs[0]), plt.subplot(gs[1]), plt.subplot(gs[2])]\n",
    "\n",
    "ax[0].plot(gridrad/au, ints, '-', lw=2.5)\n",
    "ax[0].set_xlim(0, 150)\n",
    "ax[0].set_xlabel('Radius (au)')\n",
    "ax[0].set_ylabel('Brightness (Jy/sr)')\n",
    "ax[0].spines['top'].set_color('none')\n",
    "ax[0].spines['right'].set_color('none')\n",
    "\n",
    "im = image[min_lim:max_lim, min_lim:max_lim]\n",
    "ax[1].imshow(im, cmap='hot', interpolation='bicubic', origin='lower',\n",
    "             extent=[width_arcsec, -width_arcsec, -width_arcsec, width_arcsec], aspect='auto', vmin=im.min(), vmax=im.max()*1.2)\n",
    "ax[1].set_xlabel('Right Ascension (\")')\n",
    "ax[1].set_ylabel('Declination (\")')\n",
    "ax[1].text(0.5, 0.9, \"Model Image\", transform=ax[1].transAxes, ha='center', color='w', fontweight='bold')\n",
    "ax[1].text(0.5, 0.05, \"inc=0º\", transform=ax[1].transAxes, ha='center', color='w', fontweight='bold')\n",
    "\n",
    "\n",
    "ft_abs = (ft[nxy//2-width_uv//2:nxy//2+width_uv//2, nxy//2-width_uv//2:nxy//2+width_uv//2].real)\n",
    "ax[2].imshow(ft_abs, cmap='jet', interpolation='bicubic', origin='lower', \n",
    "             extent=[width_duv, -width_duv, -width_duv, width_duv], aspect='auto')\n",
    "ax[2].set_xlabel(r'u (k$\\lambda$)')\n",
    "ax[2].set_ylabel(r'v (k$\\lambda$)', labelpad=-25)\n",
    "ax[2].text(0.5, 0.9, \"Fourier Transform\", transform=ax[2].transAxes, ha='center', color='w', fontweight='bold')\n",
    "\n",
    "\n",
    "# plot uvpoints\n",
    "uvdata = np.loadtxt('alma_b7_G8_sc.txt')/0.88\n",
    "u = uvdata[idx, 0]\n",
    "v = uvdata[idx, 1]\n",
    "ax[2].plot(u, v, '.', alpha=1, markeredgewidth=0., markerfacecolor='#e8e5df', color='#e8e5df')\n",
    "\n",
    "\n",
    "\n",
    "plt.savefig('code_overview.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 244,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA/gAAAFzCAYAAACKM6KlAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x122303160>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Build the data\n",
    "\n",
    "# panel 1: brightness radial profile\n",
    "Rmin = 0.1 * au\n",
    "dR = 0.2 * au\n",
    "nrad = 1000\n",
    "gridrad = np.linspace(Rmin, Rmin + dR * (nrad - 1), nrad)\n",
    "ints = 1.*np.exp(-(gridrad/(50. * au))**2)\n",
    "ints += 0.3*np.exp(-((gridrad-80.*au)/((15. * au)))**2)\n",
    "\n",
    "# panel 2: model image\n",
    "nxy = 2048\n",
    "dist = 100 * pc\n",
    "dxy = 0.2 * au\n",
    "inc = 45.\n",
    "image = sweep(ints, Rmin, dR, nxy, dxy, dist, inc)\n",
    "\n",
    "# panel 2: fft\n",
    "ft = np.fft.fftshift(np.fft.fft2(np.fft.fftshift(image)))\n",
    "\n",
    "\n",
    "# Plot the data\n",
    "\n",
    "width = 1600\n",
    "min_lim, max_lim = nxy//2-width//2, nxy//2+width//2\n",
    "width_arcsec = width/2.*dxy/au/(dist/pc)\n",
    "\n",
    "\n",
    "width_uv = 32\n",
    "duv = dist/nxy/dxy\n",
    "width_duv =  width_uv/2.*duv/1.e3 # klambda\n",
    "\n",
    "nrows = 1\n",
    "ncols = 3\n",
    "height, width = 5, 15\n",
    "\n",
    "\n",
    "# build the Figure\n",
    "\n",
    "fig = plt.figure(figsize=(width, height))\n",
    "\n",
    "# setup the subplots\n",
    "gs = gridspec.GridSpec(nrows, ncols) #, width_ratios=[1.4, 1., 1.])\n",
    "gs.update(left=0.07, right=0.99, top=0.98, bottom=0.16, wspace=0.25)\n",
    "ax = [plt.subplot(gs[0]), plt.subplot(gs[1]), plt.subplot(gs[2])]\n",
    "\n",
    "# empty first plot\n",
    "ax[0].spines['top'].set_color('none')\n",
    "ax[0].spines['bottom'].set_color('none')\n",
    "ax[0].spines['left'].set_color('none')\n",
    "ax[0].spines['right'].set_color('none')\n",
    "ax[0].set_xticklabels('')\n",
    "ax[0].set_xticks([])\n",
    "ax[0].set_yticklabels('')\n",
    "ax[0].set_yticks([])\n",
    "\n",
    "\n",
    "\n",
    "im = image[min_lim:max_lim, min_lim:max_lim]\n",
    "ax[1].imshow(im, cmap='hot', interpolation='bicubic', origin='lower',\n",
    "             extent=[width_arcsec, -width_arcsec, -width_arcsec, width_arcsec], aspect='auto', vmin=im.min(), vmax=im.max()*1.2)\n",
    "ax[1].set_xlabel('Right Ascension (\")')\n",
    "ax[1].set_ylabel('Declination (\")')\n",
    "ax[1].text(0.5, 0.05, \"inc=45º\", transform=ax[1].transAxes, ha='center', color='w', fontweight='bold')\n",
    "ax[1].text(0.5, 0.9, \"Model Image\", transform=ax[1].transAxes, ha='center', color='w', fontweight='bold')\n",
    "\n",
    "\n",
    "\n",
    "ft_abs = (ft[nxy//2-width_uv//2:nxy//2+width_uv//2, nxy//2-width_uv//2:nxy//2+width_uv//2].real)\n",
    "ax[2].imshow(ft_abs, cmap='jet', interpolation='bicubic', origin='lower', \n",
    "             extent=[width_duv, -width_duv, -width_duv, width_duv], aspect='auto')\n",
    "ax[2].set_xlabel(r'u (k$\\lambda$)')\n",
    "ax[2].set_ylabel(r'v (k$\\lambda$)', labelpad=-25)\n",
    "ax[2].text(0.5, 0.9, \"Fourier Transform\", transform=ax[2].transAxes, ha='center', color='w', fontweight='bold')\n",
    "\n",
    "\n",
    "\n",
    "# plot uvpoints\n",
    "uvdata = np.loadtxt('alma_b7_G8_sc.txt')/0.88\n",
    "u = uvdata[idx, 0]\n",
    "v = uvdata[idx, 1]\n",
    "ax[2].plot(u, v, '.', alpha=1, markeredgewidth=0., markerfacecolor='#e8e5df', color='#e8e5df')\n",
    "\n",
    "\n",
    "\n",
    "plt.savefig('code_overview2.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 154,
   "metadata": {},
   "outputs": [],
   "source": [
    "N = 2500\n",
    "idx = np.random.choice(uvdata.shape[0], N)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 234,
   "metadata": {},
   "outputs": [],
   "source": [
    "def bracket(ax, text, xmin, xmax, y, fontsize, color, lw, hw=None):\n",
    "    \n",
    "    if not hw:\n",
    "        hw = len(text)/20.\n",
    "    xcenter = 0.5*(xmin+xmax)\n",
    "    ax.annotate(text, (xcenter, y), color=color, fontsize=fontsize, ha='center', va='center')\n",
    "    ax.annotate(\"\", xy=(xmax, y), xycoords='data',\n",
    "                    xytext=(xcenter+hw, y), textcoords='data',\n",
    "                    arrowprops=dict(arrowstyle=\"-\", connectionstyle=\"bar, fraction=0\", color='k', lw=lw))\n",
    "    ax.annotate(\"\", xy=(xmin, y), xycoords='data',\n",
    "                    xytext=(xcenter-hw, y), textcoords='data',\n",
    "                    arrowprops=dict(arrowstyle=\"-\", connectionstyle=\"bar, fraction=0.\", color='k', lw=lw))\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 240,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA/gAAABFCAYAAAD+Z02hAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11d307e48>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(15, 0.8))\n",
    "\n",
    "# setup the subplots\n",
    "gs = gridspec.GridSpec(1, 1) #, width_ratios=[1.4, 1., 1.])\n",
    "gs.update(left=0.07, right=0.99, top=0.98, bottom=0.16, wspace=0.25)\n",
    "\n",
    "ax = plt.subplot(gs[0])\n",
    "\n",
    "\n",
    "ax.spines['top'].set_color('none')\n",
    "ax.spines['bottom'].set_color('none')\n",
    "ax.spines['left'].set_color('none')\n",
    "ax.spines['right'].set_color('none')\n",
    "ax.set_xticklabels('')\n",
    "ax.set_xticks([])\n",
    "ax.set_yticklabels('')\n",
    "ax.set_yticks([])\n",
    "\n",
    "bracket(ax, r\"$\\mathtt{sampleProfile}$\", 0., 1., 0.75, 16, '#A62929', 1.3, hw=0.07)\n",
    "bracket(ax, r\"$\\mathtt{sampleImage}$\", 0.35, 1, 0.35, 16, '#A62929', 1.3, hw=0.06)\n",
    "\n",
    "plt.savefig(\"code_overview0.pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> profiling/barchart.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.cm import get_cmap\n",
    "from collections import OrderedDict\n",
    "import os\n",
    "import subprocess\n",
    "%matplotlib inline\n",
    "plt.style.use('ggplot')\n",
    "\n",
    "mpl.rcParams['font.size'] = 14\n",
    "mpl.rcParams['ytick.right'] = False\n",
    "mpl.rcParams['xtick.top'] = False\n",
    "mpl.rcParams['xtick.color'] = 'k'\n",
    "mpl.rcParams['ytick.color'] = 'k'\n",
    "mpl.rcParams['axes.labelcolor'] = 'k'\n",
    "mpl.rcParams['xtick.major.size'] = 6\n",
    "mpl.rcParams['ytick.major.size'] = 6\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "TIMING_BASELINES_DIR = \"./baselines\""
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Define the functions for which we want to see the timing in the bar chart"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "#***********************************************************\n",
    "# Marco: Not sure whether we need this block within #*****\n",
    "# res = {\n",
    "#     \"sample::1st_shift\":\"1st shift\",\n",
    "#     \"sample::FFT\":\"FFT\",\n",
    "#     \"sample::2nd_shift\":\"2nd shift\",\n",
    "#     \"sample::interpolate\":\"interpolate\",\n",
    "#     \"sample::apply_phase_sampled\":\"apply phase\",\n",
    "# }\n",
    "# funcs_gpu = {\n",
    "#     \"chi2_profile::malloc_fint\":\"malloc fint\",\n",
    "#     \"chi2_profile::copy_observations\":\"copy observations\",\n",
    "#     # \"copy_input_H->D\":\"copy input H->D\",\n",
    "#     \"create_image:\": \"create image\",\n",
    "#     \"sample::copy_uv_H->D\":\"uv H->D\",\n",
    "#     \"sample::copy_uvrot_D->D\":\"uvrot D->D\",\n",
    "#     \"sample::1st_shift\":\"1st shift\",\n",
    "#     \"sample::FFT\":\"FFT\",\n",
    "#     \"sample::2nd_shift\":\"2nd shift\",\n",
    "#     \"sample::interpolate\":\"interpolate\",\n",
    "#     \"sample::apply_phase_sampled\":\"apply phase\",\n",
    "#     \"reduce_chi2::diff_weighted\":\"weighted diff.\",\n",
    "#     \"reduce_chi2::reduction\":\"reduction\",\n",
    "#     # \"reduce_chi2\":\"reduce_chi2\",\n",
    "#     #\"chi2_image::free_all\":\"chi2_image::free_all\",\n",
    "# }\n",
    "# funcs_cpu = {\n",
    "#     \"chi2_profile::malloc_fint\" : \"malloc fint\",\n",
    "#     \"create_image:\" :\"create image\",\n",
    "#     \"reduce_chi2::diff_weighted\":\"weighted diff.\",\n",
    "#     \"reduce_chi2::reduction\":\"reduction\",\n",
    "#     # \"chi2_profile::free_fint\" : \"free fint\",\n",
    "# }\n",
    "#***********************************************************\n",
    "\n",
    "def funcs(gpu=True, input_type=\"profile\"):\n",
    "    profile = input_type == \"profile\"\n",
    "    res = OrderedDict()\n",
    "    # res is an OrderedDict, thus the order the entries are created matters. \n",
    "    # The order in res is the same as it is plotted.\n",
    "    \n",
    "    if gpu:\n",
    "        if profile:\n",
    "#             res[\"chi2_profile::malloc_fint:\"] = \"malloc fint\" # do not show\n",
    "            res[\"chi2_profile::copy_observations:\"] = r\"Copy $V_{\\mathrm{obs}}(u_k, v_k)$\"\n",
    "        else:\n",
    "#             res[\"chi2_image::malloc_fint:\"] = \"malloc fint\" # do not show\n",
    "            res[\"chi2_image::copy_observations:\"] = r\"Copy $V_{\\mathrm{obs}}(u_k, v_k)$\"\n",
    "        res[\"sample::copy_uv_H->D:\"] = r\"Copy $(u_k, v_k)$\"\n",
    "#         res[\"sample::copy_uvrot_D->D:\"] = \"uvrot D->D\" # do not show\n",
    "\n",
    "        if profile:\n",
    "            res[\"create_image:\"] = r\"Create Image $I(x,y)$\"\n",
    "        else:\n",
    "            res[\"copy_input_H->D:\"] = r\"Copy Image $I(x,y)$\"\n",
    "        \n",
    "        res[\"sample::uv_rotate\"] = r\"Rotate $(u_k, v_k)$\"\n",
    "\n",
    "\n",
    "\n",
    "    else: # CPU\n",
    "        if profile:\n",
    "#             res[\"chi2_profile::malloc_fint:\"] = \"malloc fint\" # do not show\n",
    "            res[\"create_image:\"] = r\"Create Image $I(x,y)$\"\n",
    "        else:\n",
    "            res[\"chi2_imag::fftw_alloc:\"] = \"malloc image\"\n",
    "            res[\"sample_image::copy_input:\"] = r\"Copy Image $I(x,y)$\"\n",
    "        \n",
    "        res[\"uv_rotate_h\"] = r\"Rotate $(u_k, v_k)$\"\n",
    "\n",
    "\n",
    "    # the last functions are the same in all cases\n",
    "    res[\"sample::1st_shift:\"] = \"1st FFTshift\"\n",
    "    res[\"sample::FFT:\"] = \"FFT\"\n",
    "    res[\"sample::2nd_shift:\"] = \"2nd FFTshift\"\n",
    "    res[\"sample::interpolate:\"] = r\"Sample $V_{\\mathrm{mod}}$\"\n",
    "    res[\"sample::apply_phase_sampled:\"] = r\"Translate $V_{\\mathrm{mod}}(u_k, v_k)$\"\n",
    "    res[\"reduce_chi2::diff_weighted:\"] = r\"Compute $\\chi^2_k$\"\n",
    "    res[\"reduce_chi2::reduction:\"] = \"Reduce\"\n",
    "    \n",
    "    return res    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# set of unique labels\n",
    "#list(set(funcs_gpu.values()).union(funcs_cpu.values()))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "20\n"
     ]
    }
   ],
   "source": [
    "cmap = get_cmap('tab20c')\n",
    "colors = OrderedDict()\n",
    "\n",
    "# colors[\"malloc fint\"] = cmap(0.1)\n",
    "colors[r\"Copy $V_{\\mathrm{obs}}(u_k, v_k)$\"] = cmap(2)\n",
    "colors[\"Copy $(u_k, v_k)$\"] = cmap(1)\n",
    "colors[r\"Copy Image $I(x,y)$\"] = cmap(0)\n",
    "colors[r\"Create Image $I(x,y)$\"] = cmap(12)\n",
    "# colors[\"uvrot D->D\"] = cmap(0.7)\n",
    "colors[\"Rotate $(u_k, v_k)$\"] = '#fbe400' #cmap(16)\n",
    "colors[\"1st FFTshift\"] = cmap(10)\n",
    "colors[\"FFT\"] = cmap(8)\n",
    "colors[\"2nd FFTshift\"] = cmap(10)\n",
    "colors[r\"Sample $V_{\\mathrm{mod}}$\"] = cmap(7)\n",
    "colors[r\"Translate $V_{\\mathrm{mod}}(u_k, v_k)$\"] = cmap(6)\n",
    "colors[r\"Compute $\\chi^2_k$\"] = cmap(5)\n",
    "colors[\"Reduce\"] = cmap(4)\n",
    "#colors[\"free fint\"] = cmap(0.55)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Learn how many lines of timing output are between two summary lines with \n",
    "\n",
    "    grep -n float64 logfile\n",
    "    \n",
    "This number is different for CPU and GPU. Extracting it from the command line using \n",
    "\n",
    "    $ grep -n float64 baseline_e42f83a_datalab-c-ru72xaf.log | grep -B1 '16384.*float64[[:space:]]0[[:space:]]256' | grep -o ^.*\\: | rev | cut -c 2- | rev\n",
    "    14002\n",
    "    14254\n",
    "    \n",
    "Explaination: first find lines with float64 and number them, then select only the one we want and the line before, then extract the line numbers\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "b''"
      ]
     },
     "execution_count": 36,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "subprocess.check_output(\"grep -n float64 baseline_e42f83a_datalab-c-ru72xaf.log | grep -B1 '16384.*float64[[:space:]]0[[:space:]]256' | grep -o ^.*\\: | rev | cut -c 2- | rev\", shell=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def read_results(logfile, func, size=4096, \n",
    "                 tpb=0, ompnthreads=0,\n",
    "                 outfile=\"/tmp/out.csv\"):\n",
    "    assert((tpb > 0) ^ (ompnthreads > 0))\n",
    "    \n",
    "    # determine how many timing output lines a la\n",
    "    # [GPU] chi2_image::*\n",
    "    # are between two summary lines. \n",
    "    # Assume that 1,2 openMP threads and 16, 32 tpb are always\n",
    "    # checked for a 4k image\n",
    "    cmd = \"grep -n float64 {} | grep -B1 '4096.*float64[[:space:]]{}[[:space:]]{}' | grep -o ^.*\\: | rev | cut -c 2- | rev > {}\"\n",
    "    \n",
    "    if tpb > 0:\n",
    "        cmd = cmd.format(logfile, 0, 32, outfile) \n",
    "        tag = \"[GPU]\"\n",
    "    else:\n",
    "        cmd = cmd.format(logfile, 2, 0, outfile) \n",
    "        tag = \"[CPU]\"\n",
    "    subprocess.check_call(cmd, shell=True)\n",
    "    line_numbers = np.loadtxt(outfile, usecols=0)\n",
    "    nlines = int(line_numbers[1] - line_numbers[0])\n",
    "    assert(nlines > 1)\n",
    "    \n",
    "    # now grep the actual results\n",
    "    cmd = \"grep -E -B{0} '{1}.*float64\\t{2}\\t{3}' {4} | grep -F '{5} {6}' > {7}\".format(\n",
    "            nlines, size, ompnthreads, tpb, logfile, tag, func, outfile)\n",
    "    #print(cmd)\n",
    "    subprocess.check_call(cmd, shell=True)\n",
    "    return np.loadtxt(outfile, usecols=2)\n",
    "    \n",
    "\n",
    "# read_results(logfile, \"sample::FFT\", tpb=32)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {
    "collapsed": true,
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "def aggregate_results(logfile, size=4096, \n",
    "                      tpb = 32, ompnthreads=12,\n",
    "                      input_type=\"profile\"):\n",
    "    # print(\"minimum time over all cycles for size={}, tpb={}, nthreads={}\".format(size, tpb, ompnthreads))\n",
    "    timings_gpu = []\n",
    "    timings_cpu = []\n",
    "    for k,v in funcs(True, input_type).items():\n",
    "        timings_gpu.append(np.min(read_results(logfile, k, tpb=tpb)))\n",
    "        # print(v, timings_gpu[-1], \"ms, \", timings_cpu[-1], \"ms\")\n",
    "    for k,v in funcs(False, input_type).items():\n",
    "        timings_cpu.append(np.min(read_results(logfile, k, ompnthreads=ompnthreads)))\n",
    "    return timings_gpu, timings_cpu\n",
    "\n",
    "# timings_gpu, timings_cpu = aggregate_results(logfile)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Plot a bar chart"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 85,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def plot_bars(timings_gpu, timings_cpu, input_type=\"profile\", verbose=True):\n",
    "    N = 2 # number of bars\n",
    "    ind = np.array([0, 4, 8])-1   # the x locations for the groups\n",
    "    width = 2.5       # the width of the bars\n",
    "\n",
    "    fig = plt.figure(figsize=(6,6))\n",
    "\n",
    "    # accumulate patches with right color just for the legend\n",
    "    # but don't show them. Assume that there is no function for CPU\n",
    "    # that doesn't exist for the GPU\n",
    "    patches = []\n",
    "    labels = []\n",
    "    for k, v in funcs(True, input_type).items():\n",
    "        patches.append(plt.bar([0], [1], color=colors[v]))\n",
    "        labels.append(v)\n",
    "    plt.clf()\n",
    "    \n",
    "    def plot_bar(timings, gpu=True):\n",
    "        n = 1 if gpu else 2\n",
    "        last = 0\n",
    "        for i, (k, v) in enumerate(funcs(gpu, input_type).items()):\n",
    "            t = timings[i]\n",
    "            if verbose: print(\"label:\", v, \", t=\", t)\n",
    "            patches.append(plt.bar([ind[n]], [t], width, color=colors.get(v, (0, 0, 0, 1)), bottom=[last])[0])\n",
    "            last += t\n",
    "            \n",
    "    print(\"GPU\"); plot_bar(timings_gpu, True)\n",
    "    print(\"CPU\"); plot_bar(timings_cpu, False)\n",
    "\n",
    "    # plt.xticks(None)\n",
    "    plt.ylabel('time (ms)')\n",
    "    plt.title('chi2{}()'.format(input_type.title()))\n",
    "    plt.xlim(0, 25)\n",
    "    plt.ylim(0, 100)\n",
    "\n",
    "    ax = plt.gca()\n",
    "    ax.set_xticks(ind[1:])\n",
    "    ax.set_xticklabels((\"GPU\", \"CPU\") )\n",
    "    plt.legend(patches, labels, loc='right', fontsize=14, frameon=False,)\n",
    "    \n",
    "    return fig\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 86,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def barchart(logfile, size=4096, tpb=32, ompnthreads=12):\n",
    "    # determine input type from label in file\n",
    "    # success returns 0, so negate\n",
    "    if not subprocess.call('grep -F chi2_image:: {}'.format(logfile), shell=True):\n",
    "        input_type = \"image\"\n",
    "    else:\n",
    "        input_type = \"profile\"\n",
    "    timings_gpu, timings_cpu = aggregate_results(logfile, size, tpb, ompnthreads, input_type)\n",
    "    return plot_bars(timings_gpu, timings_cpu, input_type)\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 87,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "GPU\n",
      "label: Copy $V_{\\mathrm{obs}}(u_k, v_k)$ , t= 4.4431\n",
      "label: Copy $(u_k, v_k)$ , t= 3.17805\n",
      "label: Create Image $I(x,y)$ , t= 3.03078\n",
      "label: Rotate $(u_k, v_k)$ , t= 0.21504\n",
      "label: 1st FFTshift , t= 4.48512\n",
      "label: FFT , t= 16.3161\n",
      "label: 2nd FFTshift , t= 4.04746\n",
      "label: Sample $V_{\\mathrm{mod}}$ , t= 2.1841\n",
      "label: Translate $V_{\\mathrm{mod}}(u_k, v_k)$ , t= 0.611328\n",
      "label: Compute $\\chi^2_k$ , t= 0.366592\n",
      "label: Reduce , t= 0.236832\n",
      "CPU\n",
      "label: Create Image $I(x,y)$ , t= 19.7758\n",
      "label: Rotate $(u_k, v_k)$ , t= 1.12572\n",
      "label: 1st FFTshift , t= 5.19037\n",
      "label: FFT , t= 49.6531\n",
      "label: 2nd FFTshift , t= 5.21203\n",
      "label: Sample $V_{\\mathrm{mod}}$ , t= 8.14588\n",
      "label: Translate $V_{\\mathrm{mod}}(u_k, v_k)$ , t= 4.13699\n",
      "label: Compute $\\chi^2_k$ , t= 1.21836\n",
      "label: Reduce , t= 0.44768\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAaAAAAGgCAYAAADsNrNZAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x114a9d780>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "matrix_size = 4096\n",
    "\n",
    "for n in [12]:\n",
    "    chart = barchart(os.path.join(TIMING_BASELINES_DIR, \"profile_profiling_baseline_af77476_calx174.ast.cam.ac.uk.txt\"), \n",
    "             size=matrix_size, tpb=32, ompnthreads=n)\n",
    "    \n",
    "    chart.tight_layout()\n",
    "    chart.savefig(\"profile_profiling_OMP{}_size{}.pdf\".format(n, matrix_size))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 88,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "GPU\n",
      "label: Copy $V_{\\mathrm{obs}}(u_k, v_k)$ , t= 4.43091\n",
      "label: Copy $(u_k, v_k)$ , t= 3.30189\n",
      "label: Copy Image $I(x,y)$ , t= 22.5151\n",
      "label: Rotate $(u_k, v_k)$ , t= 0.22192\n",
      "label: 1st FFTshift , t= 4.50349\n",
      "label: FFT , t= 16.3154\n",
      "label: 2nd FFTshift , t= 4.04992\n",
      "label: Sample $V_{\\mathrm{mod}}$ , t= 2.1848\n",
      "label: Translate $V_{\\mathrm{mod}}(u_k, v_k)$ , t= 0.571008\n",
      "label: Compute $\\chi^2_k$ , t= 0.366592\n",
      "label: Reduce , t= 0.239872\n",
      "CPU\n",
      "label: malloc image , t= 0.001477\n",
      "label: Copy Image $I(x,y)$ , t= 10.0909\n",
      "label: Rotate $(u_k, v_k)$ , t= 1.12083\n",
      "label: 1st FFTshift , t= 5.1429\n",
      "label: FFT , t= 52.587\n",
      "label: 2nd FFTshift , t= 5.14402\n",
      "label: Sample $V_{\\mathrm{mod}}$ , t= 8.20685\n",
      "label: Translate $V_{\\mathrm{mod}}(u_k, v_k)$ , t= 4.39709\n",
      "label: Compute $\\chi^2_k$ , t= 1.2187\n",
      "label: Reduce , t= 0.461374\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAaAAAAGgCAYAAADsNrNZAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nhBBCKyQACSGE0AoJQEIIIbTi/wGGhI35zLQHsAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x114313400>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "matrix_size = 4096\n",
    "\n",
    "for n in [12]:\n",
    "    chart = barchart(os.path.join(TIMING_BASELINES_DIR, \"image_profiling_baseline_af77476_calx174.ast.cam.ac.uk.txt\"), \n",
    "             size=matrix_size, tpb=32, ompnthreads=n)\n",
    "    \n",
    "    chart.tight_layout()\n",
    "    chart.savefig(\"image_profiling_OMP{}_size{}.pdf\".format(n, matrix_size))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> profiling/profile_vs_image.py <==
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.cm import get_cmap
from collections import OrderedDict
import os
import subprocess
# %matplotlib inline
plt.style.use('ggplot')

mpl.rcParams['font.size'] = 14
mpl.rcParams['ytick.right'] = False
mpl.rcParams['xtick.top'] = False
mpl.rcParams['font.size'] = 14

TIMING_BASELINES_DIR = "../profiling/baselines"

cmap = get_cmap('Paired')
# colors = {
#     "create image H":cmap(0.4),
#     "transfer image H->D":cmap(0.8),
#     "transfer profile H->D":cmap(0.8),
#     "create image D":cmap(0.4),
# }

def plot_comparison(t_image, t_profile):
    N = 2 # number of bars
    ind = np.array([0, 12, 24])   # the x locations for the groups
    width = 8       # the width of the bars


    def autolabel(rects, label, last):
        """
        Attach a text label below each bar displaying its height
        """
        for rect in rects:
            height = rect.get_height()
            plt.gca().text(rect.get_x() + rect.get_width()/2., 0.5*height + last, label, ha='center', va='center')

    def plot_bar(timings, image=True):
        n = 1 if image else 2
        last = 0
        for i, (k, v) in enumerate(timings.items()):
            t = v[0]
            rects = plt.bar([ind[n]], [t], width, color=v[1], bottom=[last])
            autolabel(rects, k, last)
            last += t


    plot_bar(t_image, True)
    plot_bar(t_profile, False)

    # plt.xticks(None)
    plt.ylabel('time [ms]')
    # plt.title('$\chi^2$ {}'.format(input_type))
    plt.xlim(ind[0], ind[-1]+width+1)
    #plt.ylim(0, 60)
    ax = plt.gca()
    ax.set_xticks(ind[1:])
    ax.set_xticklabels(("image", "profile") )
    #plt.legend(patches[::-1], labels[::-1], loc='right')
    # plt.legend(patches, labels, loc='right')

plt.figure(figsize=(6,6))
t_image = OrderedDict()
t_image["create\nimage H"] = (13, cmap(0.6))
t_image["transfer\nimage\nH->D"] = (20, cmap(0.2))

t_profile = OrderedDict()
t_profile["create\nimage D"] = (8.5, cmap(0.6))
t_profile["transfer\nprofile\nH->D"] = (7, cmap(0.2))
plot_comparison(t_image, t_profile)
plt.savefig("../figures/img_vs_prof.pdf")


==> profiling/timing_plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Script to produce plots of the profiling output"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Just run all the cells in this notebook.\n",
    "\n",
    "The script looks for profiling logs with filename in the format `baseline_<commitID>_<hostID>.txt` in the `TIMING_BASELINES_DIR` directory."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 134,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "TIMING_BASELINES_DIR = \"baselines\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 135,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import os\n",
    "from glob import glob\n",
    "import numpy as np\n",
    "from astropy.io import ascii\n",
    "from astropy.table import Column\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.patches import Rectangle\n",
    "from matplotlib.cm import get_cmap\n",
    "%matplotlib inline\n",
    "plt.style.use('ggplot')\n",
    "\n",
    "mpl.rcParams['font.size'] = 14\n",
    "mpl.rcParams['ytick.right'] = False\n",
    "mpl.rcParams['xtick.top'] = False\n",
    "mpl.rcParams['xtick.color'] = 'k'\n",
    "mpl.rcParams['ytick.color'] = 'k'\n",
    "mpl.rcParams['axes.labelcolor'] = 'k'\n",
    "mpl.rcParams['xtick.major.size'] = 6\n",
    "mpl.rcParams['ytick.major.size'] = 6\n",
    "\n",
    "\n",
    "#          : False  # draw ticks on the right side"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 271,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def autolabel(ax, rects):\n",
    "    \"\"\"\n",
    "    Attach a text label above each bar displaying its height\n",
    "    \"\"\"\n",
    "    for rect in rects:\n",
    "        height = rect.get_height()\n",
    "        ax.text(rect.get_x() + rect.get_width()/2., 1.05*height, '%dx' % (height),\n",
    "                ha='center', va='bottom')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 272,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def bracket(ax, text, xmin, xmax, y, fontsize, color, lw, hw=None):\n",
    "    \n",
    "    if not hw:\n",
    "        hw = len(text)/20.\n",
    "    xcenter = 0.5*(xmin+xmax)\n",
    "    ax.annotate(text, (xcenter, y), color=color, fontsize=fontsize, ha='center', va='center')\n",
    "    ax.annotate(\"\", xy=(xmax, y), xycoords='data',\n",
    "                    xytext=(xcenter+hw, y), textcoords='data',\n",
    "                    arrowprops=dict(arrowstyle=\"-\", connectionstyle=\"bar, fraction=0\", color=color, lw=lw))\n",
    "    ax.annotate(\"\", xy=(xmin, y), xycoords='data',\n",
    "                    xytext=(xcenter-hw, y), textcoords='data',\n",
    "                    arrowprops=dict(arrowstyle=\"-\", connectionstyle=\"bar, fraction=0.\", color=color, lw=lw))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 298,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def plot_profiling(filename, plot_prefix='', plot_ext='pdf', baselines=None, \n",
    "                   plot_execution_times=False, plot_CPUGPU_speedup=False, plot_GPU_vs_tpb=False):\n",
    "    print(\"Reading {}\".format(filename))\n",
    "\n",
    "    tb = ascii.read(filename)\n",
    "    tb['speedup'] = np.ones(len(tb))\n",
    "    \n",
    "    funcname, _, commitID, hostID =os.path.splitext(os.path.basename(filename))[0].split('_')\n",
    "        \n",
    "    if plot_prefix == '':\n",
    "         plot_prefix = funcname\n",
    "            \n",
    "    sizes = np.unique(tb['size'])\n",
    "    \n",
    "    # compute speedup\n",
    "    if not baselines:\n",
    "        baselines = dict()\n",
    "        for size in sizes:\n",
    "            # take the serial CPU as the baseline for speed-up computation  \n",
    "            baselines[size]= tb[np.where((tb['size'] == size) & (tb['OMP'] == 1))]['Tmin'][0]\n",
    "        \n",
    "#             tb['speedup'][tb['size'] == size] *= baselines[size]/tb[tb['size'] == size]['Tmin'] \n",
    "\n",
    "    for size in sizes:\n",
    "        tb['speedup'][tb['size'] == size] *= baselines[size]['Tmin']/tb[tb['size'] == size]['Tmin'] \n",
    "            \n",
    "    cpu_rows = np.where(tb['tpb']==0)\n",
    "    gpu_rows = np.where(tb['tpb']!=0)\n",
    "    \n",
    "    tb_CPU = tb[cpu_rows]\n",
    "    tb_GPU = tb[gpu_rows]\n",
    "\n",
    "    # Plot 1: CPU Speedup vs OpenMP threads    \n",
    "    plt.figure(figsize=(6, 6))\n",
    "    ax = plt.subplot(111)\n",
    "    \n",
    "    cmap = get_cmap('plasma_r', lut=len(sizes))\n",
    "    for i, size in enumerate(sizes):\n",
    "        select_size = tb_CPU['size'] == size\n",
    "        ax.plot(tb_CPU[select_size]['OMP'], \n",
    "                tb_CPU[select_size]['speedup']/tb_CPU[select_size][tb_CPU[select_size]['OMP'] == 1]['speedup'], \n",
    "                '.-', ms=16, lw=1.2, label=size,  color=cmap(i))\n",
    "\n",
    "    ax.set_xticks(tb_CPU[select_size]['OMP'])\n",
    "    ax.set_xticklabels(tb_CPU[select_size]['OMP'])\n",
    "    ax.set_xlabel(\"OpenMP threads\")\n",
    "    ax.set_ylabel(\"Speedup vs serial version\")\n",
    "\n",
    "    ylim = ax.get_ylim()\n",
    "    # add a linear scaling line\n",
    "    ax.plot([1, 12], [1, 12], '--', c='k', zorder=-10)\n",
    "    ax.set_ylim(0.01, 8.)\n",
    "    bracket(ax, \"Physical cores\", 1., 5.9, 0.5, 14, 'k', lw=1.3, hw=1.75)\n",
    "    bracket(ax, \"Hyper Threading\", 6.1, 12., 0.5, 14, 'k', lw=1.3, hw=1.9)\n",
    "\n",
    "\n",
    "\n",
    "    # title\n",
    "#     ax.text(0.5, 0.98, \"sample{}()\".format(funcname.title()), \n",
    "#             va='top', ha='center', color='k', fontsize=14, transform=ax.transAxes)\n",
    "    \n",
    "    ax.set_title(\"chi2{}()\".format(funcname.title()))\n",
    "                 \n",
    "    # watermark\n",
    "    ax.text(1.01, 0.95, \"{} @ {}\".format(commitID, hostID), rotation=90, \n",
    "        va='top', ha='left', color='gray', fontsize=4, transform=ax.transAxes)\n",
    "        \n",
    "    ax.legend()\n",
    "    plt.tight_layout()\n",
    "    plt.savefig(\"{}plot_CPU_{}_{}3.{}\".format(plot_prefix, commitID, hostID, plot_ext))\n",
    "    plt.clf()\n",
    "\n",
    "    \n",
    "    # Plot 2: GPU Speedup vs threads_per_block\n",
    "    if plot_GPU_vs_tpb:\n",
    "        plt.figure(figsize=(6, 6))\n",
    "        ax = plt.subplot(111)\n",
    "\n",
    "        for size in sizes:\n",
    "            select_size = tb_GPU['size'] == size\n",
    "            ax.plot(tb_GPU[select_size]['tpb'], tb_GPU[select_size]['speedup'], '.-', ms=16, lw=1.2,label=size)\n",
    "\n",
    "        ax.set_xticks(tb_GPU[select_size]['tpb'])\n",
    "        ax.set_xticklabels(tb_GPU[select_size]['tpb'])\n",
    "        ax.set_xlabel(\"Threads per block\")\n",
    "        ax.set_ylabel(\"Speedup\")\n",
    "\n",
    "        ylim = ax.get_ylim()\n",
    "        ax.set_ylim(ylim)\n",
    "\n",
    "        # watermark\n",
    "        ax.text(1.01, 0.98, \"{} @ {}\".format(commitID, hostID), rotation=90, \n",
    "                va='top', ha='left', color='gray', fontsize=4, transform=ax.transAxes)\n",
    "\n",
    "        ax.legend()\n",
    "        plt.tight_layout()\n",
    "        plt.savefig(\"plot_GPU_{}_{}.{}\".format(commitID, hostID, plot_ext))\n",
    "        plt.clf()\n",
    "\n",
    "\n",
    "    # Plot 3: CPU-GPU Speedup vs matrix size\n",
    "    if plot_CPUGPU_speedup:\n",
    "        plt.figure(figsize=(6, 6))\n",
    "        ax = plt.subplot(111)\n",
    "\n",
    "        colors = ['#ffc425', '#f37735', '#00aedb', '#00b159', '#d11141', 'k']\n",
    "        selection_GPU = (tb_GPU['tpb'] == 16) \n",
    "        selection_CPU = (tb_CPU['OMP'] == 6) \n",
    "        ax.plot(np.log2(tb_GPU[selection_GPU]['size']) ,\n",
    "                tb_GPU[selection_GPU]['speedup'],\n",
    "                '.-', c=colors[0], ms=16, lw=1.2,label='GPU')\n",
    "        ax.plot(np.log2(tb_CPU[selection_CPU]['size']),\n",
    "                tb_CPU[selection_CPU]['speedup'],\n",
    "                '.-', c=colors[2], ms=16, lw=1.2,label='CPU')\n",
    "\n",
    "        ax.set_xticks(np.log2(tb_GPU['size']))\n",
    "        ax.set_xticklabels(tb_GPU['size'], rotation=45)\n",
    "        ax.set_ylim(1, 12)\n",
    "        ax.set_xlabel(\"Image Size\")\n",
    "        ax.set_ylabel(\"Speedup\")\n",
    "\n",
    "        # watermark\n",
    "        ax.text(1.01, 0.98, \"{} @ {}\".format(commitID, hostID), rotation=90, \n",
    "                va='top', ha='left', color='gray', fontsize=4, transform=ax.transAxes)\n",
    "\n",
    "        ax.legend()\n",
    "        plt.tight_layout()\n",
    "        plt.savefig(\"plot_CPU_GPU_{}_{}.{}\".format(commitID, hostID, plot_ext))\n",
    "        plt.clf()\n",
    "\n",
    "\n",
    "    # Plot 4: Execution times\n",
    "    if plot_execution_times:\n",
    "        plt.figure(figsize=(6, 6))\n",
    "        ax = plt.subplot(111)\n",
    "\n",
    "        y_unit = 1.e3 # milliseconds\n",
    "    #     y_unit = 1 # seconds\n",
    "        colors = ['#ffc425', '#f37735', '#00aedb', '#00b159', '#d11141', 'k']\n",
    "        selection_GPU = (tb_GPU['tpb'] == 16) \n",
    "        selection_CPU = (tb_CPU['OMP'] == 6) \n",
    "        ax.plot(np.log2(tb_GPU[selection_GPU]['size']), \n",
    "                tb_GPU[selection_GPU]['Tmin']*y_unit,\n",
    "                '.-', c=colors[0], ms=16, lw=1.2,label='GPU')\n",
    "        ax.plot(np.log2(tb_CPU[selection_CPU]['size']), \n",
    "                tb_CPU[selection_CPU]['Tmin']*y_unit,\n",
    "                '.-', c=colors[2], ms=16, lw=1.2,label='CPU')\n",
    "\n",
    "        ax.set_xticks(np.log2(tb_GPU['size']))\n",
    "        ax.set_xticklabels(tb_GPU['size'], rotation=45)\n",
    "        ax.set_xlabel(\"Image Size\")\n",
    "        ax.set_ylabel(\"Execution times\")\n",
    "\n",
    "        ax.set_yscale('log')\n",
    "\n",
    "        # watermark\n",
    "        ax.text(1.01, 0.98, \"{} @ {}\".format(commitID, hostID), rotation=90, \n",
    "                va='top', ha='left', color='gray', fontsize=4, transform=ax.transAxes)\n",
    "\n",
    "        ax.legend()\n",
    "        plt.tight_layout()\n",
    "        plt.savefig(\"plot_execution_times_{}_{}.{}\".format(commitID, hostID, plot_ext))\n",
    "        plt.clf()    \n",
    "\n",
    "        print(\"Done\")\n",
    "\n",
    "\n",
    "    # Plot 5: histogram Relative Performance\n",
    "    N = len(sizes)\n",
    "\n",
    "    ind = np.arange(N)  # the x locations for the groups\n",
    "    width = 0.23       # the width of the bars\n",
    "\n",
    "    fig, ax = plt.subplots(figsize=(14, 6))\n",
    "    \n",
    "    # nvidia green: '#76b900'\n",
    "#     colors = {\"CPU_serial\": '#484848',\n",
    "#               \"CPU_6cores\": '#ffc425',\n",
    "#               \"CPU_12cores\": '#f47835',\n",
    "#               \"GPU\": '#d41243'}\n",
    "    \n",
    "    colors = {\"CPU_serial\": '#03396c',\n",
    "              \"CPU_6cores\": '#005b96',\n",
    "              \"CPU_12cores\": '#6497b1',\n",
    "              \"GPU\": '#d90000'}\n",
    "    \n",
    "    \n",
    "    rects_CPU_serial = ax.bar(ind - width*1.5, tb_CPU[tb_CPU['OMP'] == 1]['speedup'], width, color=colors['CPU_serial'])\n",
    "    rects_CPU_6cores = ax.bar(ind - width*0.5, tb_CPU[tb_CPU['OMP'] == 6]['speedup'], width, color=colors['CPU_6cores'])\n",
    "    rects_CPU_12cores = ax.bar(ind + width*0.5, tb_CPU[tb_CPU['OMP'] == 12]['speedup'], width, color=colors['CPU_12cores'])\n",
    "    rects_GPU = ax.bar(ind + width*1.5, tb_GPU[tb_GPU['tpb'] == 32]['speedup'], width, color=colors['GPU'])\n",
    "\n",
    "    # add some text for labels, title and axes ticks\n",
    "    ax.set_xlabel('Image size')\n",
    "    ax.set_ylabel('Speedup vs Python (numpy, scipy)')\n",
    "    ax.set_title(\"chi2{}()\".format(funcname.title()))\n",
    "    ax.set_xticks(ind)\n",
    "    ax.set_xticklabels([r'{}$^2$'.format(size) for size in sizes])\n",
    "    ax.set_ylim(-24, ax.get_ylim()[1]*1.25)\n",
    "\n",
    "    ax.legend((rects_CPU_serial[0], rects_CPU_6cores[0], rects_CPU_12cores[0], rects_GPU[0]), \n",
    "              ('CPU serial', 'CPU 6 threads', 'CPU 12 threads', 'GPU'), fontsize=14, \n",
    "              frameon=True, loc='upper left')\n",
    "    \n",
    "    # watermark\n",
    "    ax.text(1.005, 0.95, \"{} @ {}\".format(commitID, hostID), rotation=90, \n",
    "        va='top', ha='left', color='gray', fontsize=4, transform=ax.transAxes)\n",
    "    \n",
    "    autolabel(ax, rects_CPU_serial)\n",
    "    autolabel(ax, rects_CPU_6cores)\n",
    "    autolabel(ax, rects_CPU_12cores)\n",
    "    autolabel(ax, rects_GPU)\n",
    " \n",
    "    bracket(ax, \"ALMA\", 0., 5, -8, 13, 'k', lw=1.3)\n",
    "    bracket(ax, \"Jansky VLA\", 1, 5, -18, 13, 'k', lw=1.3, hw=0.3)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "    \n",
    "    fig.tight_layout()\n",
    "    fig.savefig(\"{}bar_performance_{}_{}.{}\".format(plot_prefix, commitID, hostID, plot_ext))\n",
    "\n",
    "    return tb"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 299,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reading baselines/profile_baseline_af77476_calx174.ast.cam.ac.uk.txt\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.figure.Figure at 0x117e015c0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA+EAAAGgCAYAAADFImYGAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nEBbhRERERERERBrCIpyIiIiIiIhIQ/4fw0neNRxT5qQAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x117b86ba8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# import baselines as python version\n",
    "tb_py = ascii.read(\"baselines/profile_py_baseline_b418740_calx174.ast.cam.ac.uk.txt\")\n",
    "\n",
    "profile_baselines = dict()\n",
    "for i in range(len(tb_py)):\n",
    "    profile_baselines[tb_py[i]['size']]={'Tmin':tb_py[i]['Tmin'], 'Tstd':tb_py[i]['Tstd']}\n",
    "    \n",
    "# analyze this one\n",
    "filename = 'baselines/profile_baseline_af77476_calx174.ast.cam.ac.uk.txt'\n",
    "tb1 = plot_profiling(filename, plot_prefix='profile_', plot_ext='pdf', baselines=profile_baselines)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 300,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reading baselines/image_baseline_af77476_calx174.ast.cam.ac.uk.txt\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.figure.Figure at 0x117cc19b0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA+EAAAGgCAYAAADFImYGAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11713f160>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# import baselines as python version\n",
    "tb_py = ascii.read(\"baselines/image_py_baseline_b418740_calx174.ast.cam.ac.uk.txt\")\n",
    "\n",
    "image_baselines = dict()\n",
    "for i in range(len(tb_py)):\n",
    "    image_baselines[tb_py[i]['size']]={'Tmin':tb_py[i]['Tmin'], 'Tstd':tb_py[i]['Tstd']}\n",
    "    \n",
    "# analyze this one\n",
    "filename = 'baselines/image_baseline_af77476_calx174.ast.cam.ac.uk.txt'\n",
    "tb1 = plot_profiling(filename, plot_prefix='image_', plot_ext='pdf', baselines=image_baselines)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Compute typical Image sizes for ALMA and VLA\n",
    "To compile Table 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 278,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def matrix_size(name, minB, maxB, wle, f_max, f_min, D=None, strict=False, verbose=False, theta_res=0.):\n",
    "    \n",
    "    arcsec = np.pi/180./3600. # rad\n",
    "    milliarcsec = arcsec*1e-3\n",
    "    maxB /= wle_m\n",
    "    minB /= wle_m\n",
    "\n",
    "    MRS = 0.6/minB # arcsec\n",
    "    \n",
    "    maxuv = maxB * 2 * f_max\n",
    "    duv = minB / f_min\n",
    "    \n",
    "    # this ensures FOV > MRS\n",
    "    Nxy_init = int(2**np.ceil(np.log2(maxuv/duv)))\n",
    "    \n",
    "    dxy = 1. / (Nxy_init*duv)  \n",
    "\n",
    "\n",
    "\n",
    "    if verbose:\n",
    "        print(\"nxy:{}\\tdxy:{}\".format(Nxy_init, dxy))  \n",
    "        \n",
    "    if D:\n",
    "        D /= wle_m\n",
    "        PB = 1.22 / D\n",
    "        # impose that the field of view (FOV) is larger than the PB.\n",
    "        i = 0\n",
    "        Nxy = Nxy_init\n",
    "        while (dxy*Nxy/PB<1):\n",
    "            i += 1\n",
    "            Nxy *= 2\n",
    "            if verbose:\n",
    "                print(\" ** i:{}\\tnxy:{}\\tdxy:{}\\tFOV:{}\\tFOV/PB:{}\".format(i, Nxy, dxy, Nxy*dxy, Nxy*dxy/PB))\n",
    " \n",
    "    text = \"{}\\t\".format(name)\n",
    "    text += \"&\\t{:5.1f}\\t&\\t{:5.1f}\\t&\\t{:d}\\t&\\t{:d}\\t&\\t{:5.3f}\\t&\\t{:5.3f}\\t\".format(minB*wle_m, maxB*wle_m, Nxy_init, Nxy, dxy/arcsec, 1/maxB/arcsec) #, theta_res, 1/maxB/arcsec/theta_res)\n",
    "    text += \"{}\".format((1/maxB)/dxy)\n",
    "\n",
    "    duv_m = maxuv/Nxy\n",
    "    FOV = Nxy*dxy\n",
    "    if verbose:\n",
    "        print(\"final:{:d}, duv_m:{:f}, maxuv:{:f}, minuv_factor_eff:{:f}, FOV/MRS:{:f}\".format(Nxy, duv_m, maxuv, minB/duv_m, FOV/MRS))\n",
    "    \n",
    "    text += \"\\\\\\\\\"\n",
    "    \n",
    "    print(text)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 279,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Config.\t&\tMin Baseline\t&\tMax Baseline\t&\t$N_{xy}$ (ii)\t&\t$N_{xy}$ (iii)\t&\t\\Delta\\theta_{xy}\t&\t$\\theta_{res}$\n",
      "ALMA\n",
      "C43-1\t&\t 14.6\t&\t160.7\t&\t256\t&\t256\t&\t0.215\t&\t1.669\t7.752748392449699\\\\\n",
      "C43-2\t&\t 14.6\t&\t313.7\t&\t512\t&\t512\t&\t0.108\t&\t0.855\t7.943045372436509\\\\\n",
      "C43-3\t&\t 14.6\t&\t500.2\t&\t1024\t&\t1024\t&\t0.054\t&\t0.536\t9.962948154071704\\\\\n",
      "C43-4\t&\t 14.6\t&\t783.5\t&\t1024\t&\t1024\t&\t0.054\t&\t0.342\t6.360519038502446\\\\\n",
      "C43-5\t&\t 14.6\t&\t1397.9\t&\t2048\t&\t2048\t&\t0.027\t&\t0.192\t7.129932994730189\\\\\n",
      "C43-6\t&\t 14.6\t&\t2516.9\t&\t4096\t&\t4096\t&\t0.013\t&\t0.107\t7.9200074165309164\\\\\n",
      "C43-7\t&\t 64.0\t&\t3637.8\t&\t1024\t&\t4096\t&\t0.012\t&\t0.074\t6.005094654278227\\\\\n",
      "C43-8\t&\t110.4\t&\t8547.7\t&\t2048\t&\t8192\t&\t0.004\t&\t0.031\t8.817155492120687\\\\\n",
      "C43-9\t&\t367.6\t&\t13894.2\t&\t1024\t&\t16384\t&\t0.002\t&\t0.019\t9.030684266336554\\\\\n",
      "C43-10\t&\t244.0\t&\t16194.0\t&\t1024\t&\t16384\t&\t0.003\t&\t0.017\t5.142974764316002\\\\\n",
      "Jansky VLA\n",
      "A\t&\t680.0\t&\t36400.0\t&\t1024\t&\t16384\t&\t0.006\t&\t0.040\t6.376556776556777\\\\\n",
      "B\t&\t210.0\t&\t11100.0\t&\t1024\t&\t4096\t&\t0.020\t&\t0.130\t6.457657657657657\\\\\n",
      "C\t&\t 35.0\t&\t3400.0\t&\t2048\t&\t2048\t&\t0.060\t&\t0.425\t7.0274509803921585\\\\\n",
      "D\t&\t 35.0\t&\t1030.0\t&\t512\t&\t512\t&\t0.242\t&\t1.402\t5.799352750809063\\\\\n"
     ]
    }
   ],
   "source": [
    "f_max = 2.5\n",
    "f_min = 3.\n",
    "\n",
    "print(\"\\t&\\t\".join([\"Config.\", \"Min Baseline\", \"Max Baseline\", r\"$N_{xy}$ (ii)\", r\"$N_{xy}$ (iii)\", r\"\\Delta\\theta_{xy}\", r\"$\\theta_{res}$\"]))\n",
    "\n",
    "print(\"ALMA\")\n",
    "diam_ALMA = 12. # m\n",
    "wle_m = 1.3e-3 # m\n",
    "D = diam_ALMA\n",
    "verbose=False\n",
    "matrix_size(\"C43-1\", 14.6,   160.7, wle_m, f_max, f_min, D=D, verbose=verbose, theta_res=1.47) \n",
    "matrix_size(\"C43-2\", 14.6,   313.7, wle_m, f_max, f_min, D=D, verbose=verbose, theta_res=0.999) \n",
    "matrix_size(\"C43-3\", 14.6,   500.2, wle_m, f_max, f_min, D=D, verbose=verbose, theta_res=0.615) \n",
    "matrix_size(\"C43-4\", 14.6,   783.5, wle_m, f_max, f_min, D=D, verbose=verbose, theta_res=0.399) \n",
    "matrix_size(\"C43-5\", 14.6,  1397.9, wle_m, f_max, f_min, D=D, verbose=verbose, theta_res=0.237) \n",
    "matrix_size(\"C43-6\", 14.6,  2516.9, wle_m, f_max, f_min, D=D, verbose=verbose, theta_res=0.133) \n",
    "matrix_size(\"C43-7\", 64.,   3637.8, wle_m, f_max, f_min, D=D, verbose=verbose, theta_res=0.0917)  \n",
    "matrix_size(\"C43-8\", 110.4, 8547.7, wle_m, f_max, f_min, D=D, verbose=verbose, theta_res=0.0417) \n",
    "matrix_size(\"C43-9\", 367.6,13894.2, wle_m, f_max, f_min, D=D, verbose=verbose, theta_res=0.0248) \n",
    "matrix_size(\"C43-10\", 244,  16194., wle_m, f_max, f_min, D=D, verbose=verbose, theta_res=0.0183) \n",
    "\n",
    "print(\"Jansky VLA\")\n",
    "diam_VLA = 25. # m\n",
    "wle_m = 7e-3 # m\n",
    "D = diam_VLA\n",
    "matrix_size(\"A\", 6.80E+02, 3.64E+04, wle_m, f_max, f_min, D=D, verbose=verbose)\n",
    "matrix_size(\"B\", 2.10E+02, 1.11E+04, wle_m, f_max, f_min, D=D, verbose=verbose)\n",
    "matrix_size(\"C\", 3.50E+01, 3.40E+03, wle_m, f_max, f_min, D=D, verbose=verbose)\n",
    "matrix_size(\"D\", 3.50E+01, 1.03E+03, wle_m, f_max, f_min, D=D, verbose=verbose)\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Export timings to latex, v1\n",
    "Columns \"$N_{xy}$\", \"OMP threads\", \"tpb\", \"time (ms)\", \"time per sample (ns)\"\n",
    "\n",
    "The table becomes too long"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 280,
   "metadata": {},
   "outputs": [],
   "source": [
    "# from astropy.table import vstack\n",
    "\n",
    "# def export_timings_table(filename, tofile=\"\", py_baseline=None):\n",
    "    \n",
    "#     tb = ascii.read(filename)\n",
    "    \n",
    "#     tb_latex = tb.copy()\n",
    "#     tb_latex.keep_columns(['size', 'OMP', 'tpb', 'Tmin', 'Tstd'])\n",
    "   \n",
    "#     if py_baseline:\n",
    "#         for py_ in py_baseline.keys():\n",
    "#             tb_latex.add_row([py_, 999, 0, py_baseline[py_]['Tstd'], py_baseline[py_]['Tmin']])\n",
    "\n",
    "#     cpu_serial = tb_latex['OMP']==1\n",
    "#     cpu_6 = tb_latex['OMP']==6\n",
    "#     cpu_12 = tb_latex['OMP']==12\n",
    "#     gpu = tb_latex['tpb']==32\n",
    "#     py = tb_latex['OMP']==999 # trick just to have python timings as first of each group\n",
    "\n",
    "#     tb_latex = vstack([tb_latex[py], tb_latex[cpu_serial], tb_latex[cpu_6], tb_latex[cpu_12], tb_latex[gpu]])\n",
    "\n",
    "#     tb_latex = tb_latex.group_by('size')\n",
    "            \n",
    "#     txt_lines = \"\"\n",
    "#     txt_lines += \"\\t&\\t\".join([\"$N_{xy}$\", \"OMP threads\", \"tpb\", \"time (ms)\", \"time per sample (ns)\"]) + \"\\\\\\\\\\n\"\n",
    "#     for line in tb_latex:\n",
    "#         size, OMP, tpb, Tstd, Tmin = line\n",
    "#         if tpb == 0: \n",
    "#             tpb = '' \n",
    "#         if OMP == 0 or OMP == 999: \n",
    "#             OMP = '' \n",
    "#         dec = int(np.ceil(-np.log10(Tstd*1e3)))\n",
    "#         nsamples = 1e6\n",
    "#         time_per_sample = Tmin/nsamples\n",
    "#         txt_lines += (\"{:d}\\t&\\t{:}\\t&\\t{:}\\t&\\t${:5.2f}\\pm{:5.2f}$\\t&\\t{:d}\\t\\\\\\\\\\n\".format(size, OMP, tpb, \n",
    "#                                                                          np.round(Tmin*1e3, decimals=dec), \n",
    "#                                                                          np.round(Tstd*1e3, decimals=dec),\n",
    "#                                                                          int(time_per_sample*1e9)))\n",
    "    \n",
    "#     if tofile != \"\":\n",
    "#         with open(tofile, 'w') as f:\n",
    "#             f.write(txt_lines)\n",
    "#     else:\n",
    "#         print(txt_lines)\n",
    "\n",
    "# export_timings_table(\"baselines/image_baseline_af77476_calx174.ast.cam.ac.uk.txt\", \"timings_image_latex.txt\", \n",
    "#                      py_baseline=image_baselines)\n",
    "\n",
    "# export_timings_table(\"baselines/profile_baseline_af77476_calx174.ast.cam.ac.uk.txt\", \"timings_profile_latex.txt\", \n",
    "#                      py_baseline=profile_baselines)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Export to latex, v2 more compact\n",
    "To compile Table 2."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 283,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "from astropy.table import vstack\n",
    "\n",
    "def export_timings_table_v2(filename, tofile=\"\", py_baseline=None):\n",
    "    \n",
    "    tb = ascii.read(filename)\n",
    "    \n",
    "    tb_latex = tb.copy()\n",
    "    tb_latex.keep_columns(['size', 'OMP', 'tpb', 'Tmin', 'Tstd'])\n",
    "   \n",
    "    if py_baseline:\n",
    "        for py_ in py_baseline.keys():\n",
    "            tb_latex.add_row([py_, 999, 0, py_baseline[py_]['Tstd'], py_baseline[py_]['Tmin']])\n",
    "\n",
    "    cpu_serial = tb_latex['OMP']==1\n",
    "    cpu_6 = tb_latex['OMP']==6\n",
    "    cpu_12 = tb_latex['OMP']==12\n",
    "    gpu = tb_latex['tpb']==32\n",
    "    py = tb_latex['OMP']==999 # trick just to have python timings as first of each group\n",
    "\n",
    "    tb_latex = vstack([tb_latex[py], tb_latex[cpu_serial], tb_latex[cpu_6], tb_latex[cpu_12], tb_latex[gpu]])\n",
    "\n",
    "    tb_latex = tb_latex.group_by('size')\n",
    "            \n",
    "    txt_lines = \"\"\n",
    "    txt_lines += \"\\t&\\t\".join([\"$N_{xy}$\", \"CPU 1\", \"CPU 6\", \"CPU 12\", \"GPU\"]) + \"\\\\\\\\\\n\"\n",
    "    sizes = np.unique(tb['size'])\n",
    "\n",
    "    for size in sizes:\n",
    "        filter_size = tb_latex['size']==size\n",
    "        txt_lines += \"{:d}\\t&\\t\".format(size)\n",
    "        txt_lines += \"{:5.0f}\\t&\\t\".format(tb_latex[filter_size][tb_latex[filter_size]['OMP']==999]['Tmin'][0]*1e3)     \n",
    "        txt_lines += \"{:5.0f}\\t&\\t\".format(tb_latex[filter_size][tb_latex[filter_size]['OMP']==1]['Tmin'][0]*1e3)\n",
    "        txt_lines += \"{:5.0f}\\t&\\t\".format(tb_latex[filter_size][tb_latex[filter_size]['OMP']==6]['Tmin'][0]*1e3)\n",
    "        txt_lines += \"{:5.0f}\\t&\\t\".format(tb_latex[filter_size][tb_latex[filter_size]['OMP']==12]['Tmin'][0]*1e3)\n",
    "        txt_lines += \"{:5.0f}\\t\".format(tb_latex[filter_size][tb_latex[filter_size]['tpb']==32]['Tmin'][0]*1e3)\n",
    "        txt_lines += \"\\\\\\\\\\n\"\n",
    "    \n",
    "    if tofile != \"\":\n",
    "        with open(tofile, 'w') as f:\n",
    "            f.write(txt_lines)\n",
    "    else:\n",
    "        print(txt_lines)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 284,
   "metadata": {},
   "outputs": [],
   "source": [
    "export_timings_table_v2(\"baselines/image_baseline_af77476_calx174.ast.cam.ac.uk.txt\", \"timings_image_latex.txt\", \n",
    "                     py_baseline=image_baselines)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 285,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "export_timings_table_v2(\"baselines/profile_baseline_af77476_calx174.ast.cam.ac.uk.txt\", \"timings_profile_latex.txt\", \n",
    "                     py_baseline=profile_baselines)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### A note on Nx=512, OMP=12 \n",
    "For future reference, I note that the timings have a HUGE scatter, and a distribution much different from other cases.\n",
    "Something strange is really going on there.."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 150,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "times_512_omp12 = np.array([0.06075541995232925, 0.0764692600350827, 0.056770676048472524, 0.11296573799336329, 0.060519201040733606, 0.10015105200000107, 0.10674417100381106, 0.07106468797428533, 0.05888502998277545, 0.13488742598565295, 0.1112218460184522, 0.11841819499386474, 0.16801063099410385, 0.08271552802762017, 0.07043720898218453, 0.13412478903774172, 0.136600402998738, 0.0879058470018208, 0.08659682399593294, 0.0537243889993988, 0.11068356898613274, 0.16877902101259679, 0.12022073502885178, 0.12992547801695764, 0.06860792200313881, 0.12087171600433066, 0.10913431999506429, 0.12323738803388551, 0.09803114901296794, 0.05082046898314729, 0.07431687595089898, 0.12009036698145792, 0.14299579698126763, 0.10137786099221557, 0.10106893698684871, 0.07030282501364127, 0.10951876896433532, 0.08949666598346084, 0.059844248986337334, 0.04646106099244207, 0.06784565100679174, 0.11615599103970453, 0.13166304404148832, 0.139010144979693, 0.1316579090198502, 0.056038582988549024, 0.044749960012268275, 0.08034870098344982, 0.12861740699736401, 0.041004380967933685, 0.09357519599143416, 0.10613776900572702, 0.04601100797299296, 0.06436744396341965, 0.10189133702078834, 0.1921259859809652, 0.10295453201979399, 0.09168811503332108, 0.1670521720079705, 0.10215165803674608, 0.05851277697365731, 0.1134743700386025, 0.09571958397282287, 0.08866075403057039, 0.07104304298991337, 0.13209200598066673, 0.16487674397649243, 0.06255746202077717, 0.06983968202257529, 0.08088450797367841, 0.09388756204862148, 0.11788589897332713, 0.138554832956288, 0.10122861398849636, 0.07012957701226696, 0.09074357897043228, 0.08460250200005248, 0.11097890097880736, 0.12318057002266869, 0.12490683101350442, 0.11416970699792728, 0.10171237896429375, 0.0855956039740704, 0.08302658295724541, 0.14564880903344601, 0.126397664018441, 0.08115390804596245, 0.12861622299533337, 0.15802999102743343, 0.0683235980104655, 0.08453353901859373, 0.07758579700021073, 0.11478269001236185, 0.1131375189870596, 0.12862993602175266, 0.12138182000489905, 0.07420885300962254, 0.13644232304068282, 0.08323171001393348, 0.1035070390207693, 0.06416431395336986, 0.1306302060256712, 0.06267311197007075, 0.032744205032940954, 0.07811440498335287, 0.11785767500987276, 0.07363747904310003, 0.13817305798875168, 0.10412674600956962, 0.08583624800667167, 0.12414035899564624, 0.08479997597169131, 0.08727987401653081, 0.09063436603173614, 0.12794608902186155, 0.1040291620302014, 0.13650720799341798, 0.05786686995998025, 0.10998658696189523, 0.06291819701436907, 0.10898125998210162, 0.13825733098201454, 0.11287777801044285, 0.09203867701580748, 0.0864406669861637, 0.13576706900494173, 0.11904953501652926, 0.1552805730025284, 0.09965947101591155, 0.1536114010377787, 0.05321568297222257, 0.06980133202159777, 0.1346482540247962, 0.10684486798709258, 0.083506255003158, 0.14697870798408985, 0.10564008000073954, 0.06793883896898478, 0.0884102099807933, 0.09015739499591291, 0.11483641603263095, 0.16408030298771337, 0.12855984299676493, 0.08117928903084248, 0.11643581197131425, 0.09425801498582587, 0.14113397302571684, 0.09570983704179525, 0.09002229798352346, 0.1429116660146974, 0.12097134999930859, 0.10455228597857058, 0.05697839299682528, 0.13581156800501049, 0.12927477899938822, 0.16527269600192085, 0.1373601770028472, 0.10889949800912291, 0.07606746099190786, 0.11801041202852502, 0.12720834504580125, 0.15933588601183146, 0.07249430799856782, 0.0848610139801167, 0.11342269799206406, 0.1066994340508245, 0.07871301198611036, 0.0713409170275554, 0.042093084019143134, 0.08384411199949682, 0.13731494202511385, 0.1767355040065013, 0.05418247397756204, 0.12645812501432374, 0.03803359699668363, 0.11341723002260551, 0.07700756401754916, 0.1398499479983002, 0.07725317403674126, 0.15915223496267572, 0.13260077097220346, 0.083683515957091, 0.05706707603530958, 0.07509826903697103, 0.13594636198831722, 0.05804272403474897, 0.08415942400461063, 0.10264096601167694, 0.05446747603127733, 0.10463930299738422, 0.09658553503686562, 0.05219000100623816, 0.1257645099540241, 0.0959912909893319, 0.1470052379881963, 0.07543020701268688, 0.054630902013741434, 0.10010353696998209, 0.12250256899278611, 0.1081907709594816, 0.07363264198647812, 0.0866741449572146, 0.10860969900386408, 0.14378640800714493, 0.07226099702529609, 0.13306234404444695, 0.1270821699872613, 0.05878037499496713, 0.085088360006921, 0.14541537599870935, 0.054237958043813705, 0.04469758603954688, 0.1065263639902696, 0.1161557529703714, 0.13222506799502298, 0.11483920697355643, 0.17583618295611814, 0.11730803101090714, 0.10622971697011963, 0.13458343601087108, 0.10166172694880515, 0.08961762097897008, 0.10564146604156122, 0.15530529100215062, 0.08749806700507179, 0.07126143004279584, 0.05493734899209812, 0.05804647697368637, 0.13695120200281963, 0.11793981399387121, 0.13394108699867502, 0.1338532820227556, 0.1129033209872432, 0.06523557502077892, 0.1057345160515979, 0.08593610097886994, 0.10697348997928202, 0.156399293045979, 0.10376715700840577, 0.07168329897103831, 0.1588426009984687, 0.0638047750107944, 0.10154533095192164, 0.12546700501115993, 0.07731223502196372, 0.1493850380065851, 0.1027152850292623, 0.12773834797553718, 0.1434997069882229, 0.09395553503418341, 0.11167434399249032, 0.08501052105566487, 0.06145332899177447, 0.12528144102543592, 0.07723030098713934, 0.06099880003603175, 0.06911299604689702, 0.09364773298148066, 0.08749806502601132, 0.046877893968485296, 0.047928812040481716, 0.10764642298454419, 0.06711583997821435, 0.050846768950577825, 0.0670522969448939, 0.1744771280209534, 0.11629794799955562, 0.08629162597935647, 0.08313064300455153, 0.09389951697085053, 0.07795739400899038, 0.12947249104036018, 0.10858218598878011, 0.08222466404549778, 0.07157033099792898, 0.12928444100543857, 0.04951078799786046, 0.06889329000841826, 0.14403783698799089, 0.10697141301352531, 0.09799045202089474, 0.11010680702747777, 0.11088722199201584, 0.11121759103843942, 0.12908797699492425, 0.158654625993222, 0.07949146896135062, 0.13021658000070602, 0.15503005700884387, 0.16969406499993056, 0.13548079604515806, 0.13760199397802353, 0.08570562402019277, 0.1061306829797104, 0.15594658098416403, 0.03721828601555899, 0.13465734903002158, 0.06980317499255762, 0.08469711500220001, 0.14641836797818542])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 151,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([  1.,   0.,   1.,   1.,   0.,   2.,   0.,   2.,   3.,   1.,   1.,\n",
       "          2.,   2.,   6.,   1.,   6.,   3.,   4.,   4.,   3.,   1.,   2.,\n",
       "          6.,   6.,   8.,   2.,   4.,   6.,   4.,   2.,   3.,   7.,   9.,\n",
       "          8.,   5.,   4.,   4.,   1.,   6.,   3.,   3.,   1.,   4.,   8.,\n",
       "          5.,   5.,  10.,   6.,   4.,   5.,   7.,   4.,   4.,   6.,   3.,\n",
       "          3.,   3.,   2.,   5.,   4.,   9.,   2.,   6.,   6.,   5.,   7.,\n",
       "          4.,   1.,   1.,   5.,   2.,   3.,   0.,   1.,   0.,   1.,   3.,\n",
       "          2.,   2.,   3.,   0.,   0.,   2.,   1.,   2.,   2.,   0.,   0.,\n",
       "          1.,   1.,   1.,   0.,   0.,   0.,   0.,   0.,   0.,   0.,   0.,\n",
       "          1.]),\n",
       " array([ 0.03274421,  0.03433802,  0.03593184,  0.03752566,  0.03911948,\n",
       "         0.04071329,  0.04230711,  0.04390093,  0.04549475,  0.04708857,\n",
       "         0.04868238,  0.0502762 ,  0.05187002,  0.05346384,  0.05505765,\n",
       "         0.05665147,  0.05824529,  0.05983911,  0.06143293,  0.06302674,\n",
       "         0.06462056,  0.06621438,  0.0678082 ,  0.06940201,  0.07099583,\n",
       "         0.07258965,  0.07418347,  0.07577729,  0.0773711 ,  0.07896492,\n",
       "         0.08055874,  0.08215256,  0.08374637,  0.08534019,  0.08693401,\n",
       "         0.08852783,  0.09012165,  0.09171546,  0.09330928,  0.0949031 ,\n",
       "         0.09649692,  0.09809074,  0.09968455,  0.10127837,  0.10287219,\n",
       "         0.10446601,  0.10605982,  0.10765364,  0.10924746,  0.11084128,\n",
       "         0.1124351 ,  0.11402891,  0.11562273,  0.11721655,  0.11881037,\n",
       "         0.12040418,  0.121998  ,  0.12359182,  0.12518564,  0.12677946,\n",
       "         0.12837327,  0.12996709,  0.13156091,  0.13315473,  0.13474854,\n",
       "         0.13634236,  0.13793618,  0.13953   ,  0.14112382,  0.14271763,\n",
       "         0.14431145,  0.14590527,  0.14749909,  0.14909291,  0.15068672,\n",
       "         0.15228054,  0.15387436,  0.15546818,  0.15706199,  0.15865581,\n",
       "         0.16024963,  0.16184345,  0.16343727,  0.16503108,  0.1666249 ,\n",
       "         0.16821872,  0.16981254,  0.17140635,  0.17300017,  0.17459399,\n",
       "         0.17618781,  0.17778163,  0.17937544,  0.18096926,  0.18256308,\n",
       "         0.1841569 ,  0.18575071,  0.18734453,  0.18893835,  0.19053217,\n",
       "         0.19212599]),\n",
       " <a list of 100 Patch objects>)"
      ]
     },
     "execution_count": 151,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAY4AAAELCAYAAADOeWEXAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nYT8AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1177b8a58>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.hist(times_512_omp12, bins=100)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 133,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.032744205032940954, 0.032393582621711305, 0.10216643648532529)"
      ]
     },
     "execution_count": 133,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.min(times_512_omp12), np.std(times_512_omp12), np.mean(times_512_omp12)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 127,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "times_512_omp10 = np.array([0.020103697024751455, 0.015386254992336035, 0.015342398022767156, 0.015335000003688037, 0.015328043955378234, 0.01533902803203091, 0.015347669017501175, 0.01535412500379607, 0.015344371960964054, 0.015365795989055187, 0.015366429986897856, 0.015334993950091302, 0.015373932023067027, 0.015353220980614424, 0.015365632018074393, 0.01534628204535693, 0.01538306096335873, 0.015358867007307708, 0.015370617969892919, 0.01535553898429498, 0.015401713957544416, 0.015363720012828708, 0.015353462018538266, 0.015355131006799638, 0.015352190006524324, 0.015359124983660877, 0.015345701947808266, 0.015351114969234914, 0.0153638010378927, 0.01533088501309976, 0.015326555003412068, 0.01535501703619957, 0.015348184038884938, 0.015395140973851085, 0.015333785966504365, 0.015341088990680873, 0.01569824799662456, 0.015484052011743188, 0.015366156992968172, 0.015364866005256772, 0.015386419952847064, 0.01540794299216941, 0.015370948996860534, 0.015367394022177905, 0.015375705028418452, 0.015371474029961973, 0.01537874701898545, 0.015415854984894395, 0.015340069017838687, 0.015342728001996875, 0.015375807008240372, 0.01535988599061966, 0.015343295992352068, 0.0153644880047068, 0.015402490040287375, 0.015365038008894771, 0.015362349979113787, 0.015368718944955617, 0.015368659980595112, 0.015372466994449496, 0.01540199900045991, 0.015339703008066863, 0.01535176602192223, 0.015361041005235165, 0.015379173040855676, 0.015354975999798626, 0.015377714997157454, 0.01538661599624902, 0.015357721014879644, 0.015328031033277512, 0.015347570995800197, 0.015356153016909957, 0.01537499000551179, 0.015410302963573486, 0.015346606029197574, 0.01534304500091821, 0.015362448990345001, 0.01535400003194809, 0.015329214977100492, 0.0153393599903211, 0.015431315987370908, 0.015363219019491225, 0.015379695978481323, 0.015387277991976589, 0.01536140195094049, 0.015392959001474082, 0.015410511987283826, 0.01536247500916943, 0.015354981005657464, 0.015370300970971584, 0.0153912179521285, 0.015347505977842957, 0.015381169971078634, 0.015407986007630825, 0.015372531954199076, 0.015347560052759945, 0.015363037004135549, 0.01535857398994267, 0.015384698985144496, 0.015417212038300931, 0.015345531981438398, 0.01535037497524172, 0.015456583991181105, 0.015370293986052275, 0.015368186985142529, 0.015388393017929047, 0.015401778975501657, 0.015373246977105737, 0.015331781993154436, 0.015342893020715564, 0.01535535795846954, 0.015350716013927013, 0.015407724014949054, 0.01535016397247091, 0.015329559973906726, 0.015370601962786168, 0.01535676495404914, 0.0153648040140979, 0.015390711952932179, 0.0154028789838776, 0.015460454975254834, 0.01544241001829505, 0.015384140016976744, 0.015390983026009053, 0.015363676007837057, 0.01541497401194647, 0.015344106999691576, 0.015363613027147949, 0.01534065802115947, 0.01537391496822238, 0.015605265973135829, 0.015617249009665102, 0.01563829998485744, 0.0156514749978669, 0.015614595031365752, 0.015624666993971914, 0.01562860800186172, 0.015658057003747672, 0.015686064027249813, 0.0156275539775379, 0.015637335018254817, 0.015642017999198288, 0.015634256007615477, 0.01569508999818936, 0.015648073982447386, 0.015631480957381427, 0.01562512305099517, 0.015639062970876694, 0.015616888995282352, 0.015634359035175294, 0.01562574499985203, 0.01567299198359251, 0.015618873992934823, 0.015625319036189467, 0.015630333975423127, 0.015660863020457327, 0.015680740994866937, 0.015693072986323386, 0.01562616799492389, 0.015637224016245455, 0.015628357999958098, 0.01560355699621141, 0.01566492795245722, 0.015639460005331784, 0.015666344028431922, 0.015637703996617347, 0.0156339019886218, 0.015698236995376647, 0.015640293015167117, 0.015669382992200553, 0.015674048976507038, 0.015645952022168785, 0.015633051982149482, 0.01562643301440403, 0.015634077019058168, 0.015627141983713955, 0.015698136994615197, 0.0156536620343104, 0.015638026990927756, 0.015633780043572187, 0.015638321987353265, 0.015623409999534488, 0.015675832983106375, 0.015671639994252473, 0.015641264035366476, 0.015624071995262057, 0.01562864298466593, 0.01562669494887814, 0.015642116020899266, 0.015682408004067838, 0.015649306995328516, 0.015636112017091364, 0.015661985031329095, 0.01564793399302289, 0.01566855696728453, 0.01562942797318101, 0.015634862997103482, 0.015618145000189543, 0.015641363977920264, 0.01562630501575768, 0.01564802398206666, 0.015637668024282902, 0.01566579897189513, 0.015630759007763118, 0.015612420975230634, 0.015631882997695357, 0.01563320297282189, 0.015678980969823897, 0.015697657014243305, 0.0156868519843556, 0.01564747898373753, 0.015638848999515176, 0.015619117999449372, 0.015366424981039017, 0.015380322991404682, 0.015362010046374053, 0.015615971991792321, 0.015327737026382238, 0.015332626004237682, 0.015345407999120653, 0.01537370402365923, 0.01536714198300615, 0.01531899196561426, 0.015324226988013834, 0.015321168000809848, 0.015323876985348761, 0.015334850992076099, 0.01536145800491795, 0.015382098034024239, 0.01533823600038886, 0.01532111200504005, 0.015420217998325825, 0.01533530600136146, 0.015377575997263193, 0.015394747955724597, 0.015653987997211516, 0.015338095952756703, 0.015334535972215235, 0.01531778700882569, 0.015331881993915886, 0.015431969019118696, 0.015399949043057859, 0.01533581898547709, 0.01531975099351257, 0.015347520005889237, 0.015337953984271735, 0.015381270030047745, 0.015410650987178087, 0.01533895096508786, 0.015328363981097937, 0.01540022500557825, 0.015349266992416233, 0.015356319956481457, 0.015350539004430175, 0.015434986969921738, 0.015328796987887472, 0.015319016994908452, 0.01532016898272559, 0.01536544697592035, 0.015521129011176527, 0.015534111007582396, 0.01549692201660946, 0.015482283954042941, 0.015456662978976965, 0.015506816969718784, 0.015476803004276007, 0.015959161974024028, 0.015558265033178031, 0.015471789985895157, 0.015521274995990098, 0.015488601988181472, 0.015487225959077477, 0.015522390021942556, 0.015550277021247894, 0.015496737032663077, 0.015483847993891686, 0.015456884982995689, 0.015351473004557192, 0.015347415988799185, 0.015328173991292715, 0.015620683028828353, 0.015346258005592972, 0.015347117034252733, 0.015342026017606258, 0.015347411972470582, 0.01537045300938189, 0.015417597023770213, 0.015351331967394799, 0.015347906039096415, 0.015357989992480725, 0.015380728000309318, 0.015337970980908722, 0.015340320009272546, 0.015338108001742512, 0.015335701988078654, 0.015356186020653695, 0.015425624966155738, 0.015346885018516332, 0.015367530984804034, 0.015395103022456169])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 129,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([ 117.,   64.,   14.,   10.,    5.,    2.,   61.,   25.,    0.,\n",
       "           0.,    0.,    0.,    0.,    1.,    0.,    0.,    0.,    0.,\n",
       "           0.,    0.,    0.,    0.,    0.,    0.,    0.,    0.,    0.,\n",
       "           0.,    0.,    0.,    0.,    0.,    0.,    0.,    0.,    0.,\n",
       "           0.,    0.,    0.,    0.,    0.,    0.,    0.,    0.,    0.,\n",
       "           0.,    0.,    0.,    0.,    0.,    0.,    0.,    0.,    0.,\n",
       "           0.,    0.,    0.,    0.,    0.,    0.,    0.,    0.,    0.,\n",
       "           0.,    0.,    0.,    0.,    0.,    0.,    0.,    0.,    0.,\n",
       "           0.,    0.,    0.,    0.,    0.,    0.,    0.,    0.,    0.,\n",
       "           0.,    0.,    0.,    0.,    0.,    0.,    0.,    0.,    0.,\n",
       "           0.,    0.,    0.,    0.,    0.,    0.,    0.,    0.,    0.,    1.]),\n",
       " array([ 0.01531779,  0.01536565,  0.01541351,  0.01546136,  0.01550922,\n",
       "         0.01555708,  0.01560494,  0.0156528 ,  0.01570066,  0.01574852,\n",
       "         0.01579638,  0.01584424,  0.0158921 ,  0.01593996,  0.01598781,\n",
       "         0.01603567,  0.01608353,  0.01613139,  0.01617925,  0.01622711,\n",
       "         0.01627497,  0.01632283,  0.01637069,  0.01641855,  0.01646641,\n",
       "         0.01651426,  0.01656212,  0.01660998,  0.01665784,  0.0167057 ,\n",
       "         0.01675356,  0.01680142,  0.01684928,  0.01689714,  0.016945  ,\n",
       "         0.01699286,  0.01704071,  0.01708857,  0.01713643,  0.01718429,\n",
       "         0.01723215,  0.01728001,  0.01732787,  0.01737573,  0.01742359,\n",
       "         0.01747145,  0.01751931,  0.01756716,  0.01761502,  0.01766288,\n",
       "         0.01771074,  0.0177586 ,  0.01780646,  0.01785432,  0.01790218,\n",
       "         0.01795004,  0.0179979 ,  0.01804576,  0.01809361,  0.01814147,\n",
       "         0.01818933,  0.01823719,  0.01828505,  0.01833291,  0.01838077,\n",
       "         0.01842863,  0.01847649,  0.01852435,  0.01857221,  0.01862006,\n",
       "         0.01866792,  0.01871578,  0.01876364,  0.0188115 ,  0.01885936,\n",
       "         0.01890722,  0.01895508,  0.01900294,  0.0190508 ,  0.01909866,\n",
       "         0.01914652,  0.01919437,  0.01924223,  0.01929009,  0.01933795,\n",
       "         0.01938581,  0.01943367,  0.01948153,  0.01952939,  0.01957725,\n",
       "         0.01962511,  0.01967297,  0.01972082,  0.01976868,  0.01981654,\n",
       "         0.0198644 ,  0.01991226,  0.01996012,  0.02000798,  0.02005584,\n",
       "         0.0201037 ]),\n",
       " <a list of 100 Patch objects>)"
      ]
     },
     "execution_count": 129,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAY4AAAELCAYAAADOeWEXAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nCsUBALBCcQAArFAcAAAr/wdC/ii+GQ5eSQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x116c49f28>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.hist(times_512_omp10, bins=100)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

